RTLRewriter: Methodologies for Large Models aided RTL Code Optimization

Register Transfer Level (RTL) code optimization is crucial for enhancing the efficiency and performance of digital circuits during early synthesis stages. Currently, optimization relies heavily on manual efforts by skilled engineers, often requiring multiple iterations based on synthesis feedback. In contrast, existing compiler-based methods fall short in addressing complex designs. This paper introduces RTLRewriter, an innovative framework that leverages large models to optimize RTL code. A circuit partition pipeline is utilized for fast synthesis and efficient rewriting. A multi-modal program analysis is proposed to incorporate vital visual diagram information as optimization cues. A specialized search engine is designed to identify useful optimization guides, algorithms, and code snippets that enhance the model ability to generate optimized RTL. Additionally, we introduce a Cost-aware Monte Carlo Tree Search (C-MCTS) algorithm for efficient rewriting, managing diverse retrieved contents and steering the rewriting results. Furthermore, a fast verification pipeline is proposed to reduce verification cost. To cater to the needs of both industry and academia, we propose two benchmarking suites: the Large Rewriter Benchmark, targeting complex scenarios with extensive circuit partitioning, optimization trade-offs, and verification challenges, and the Small Rewriter Benchmark, designed for a wider range of scenarios and patterns. Our comparative analysis with established compilers such as Yosys and E-graph demonstrates significant improvements, highlighting the benefits of integrating large models into the early stages of circuit design. We provide our benchmarks at https://github.com/yaoxufeng/RTLRewriter-Bench.

==> figs/zwq.py <==
import numpy as np
import scipy.signal
import cv2
import time

def cross_image(im1, im2):
   # get rid of the color channels by performing a grayscale transform
   # the type cast into 'float' is to avoid overflows
   im1_gray = np.sum(im1.astype('float'), axis=2)
   im2_gray = np.sum(im2.astype('float'), axis=2)

   # get rid of the averages, otherwise the results are not good
   im1_gray -= np.mean(im1_gray)
   im2_gray -= np.mean(im2_gray)

   # calculate the correlation image; note the flipping of onw of the images
   return scipy.signal.fftconvolve(im1_gray, im2_gray[::-1,::-1], mode='same')

im_1 = cv2.imread("hnsw.png")
im_1 = cv2.resize(im_1, (512,512))
cv2.imwrite("onw.png", im_1[::-1,::-1,:])
# print(im_1.shape)
startTime = time.time()
for i in range(10):
	im_out = cross_image(im_1, im_1)
elapsedTime = time.time() - startTime
print('function [{}] finished in {} ms'.format(cross_image.__name__, int(elapsedTime * 1000/10)))
# # print(im_out.shape)
# print(np.max(im_out))
# print(np.min(im_out))
# print(np.unravel_index(np.argmax(im_out), im_out.shape))
# cv2.imwrite("out.png", im_out)

